Unintegrated gluon distribution and soft pp collisions at LHC

We found the parameterization of the unintegrated gluon distribution from the best description of the LHC data on the inclusive spectra of hadrons produced in $pp$ collisions at the mid-rapidity region and small transverse momenta. It is different from the one obtained within perturbative QCD only at low intrinsic transverse momenta $k_t$. The application of this distribution to analysis of the $e-p$ DIS allows us to get the results which do not contradict the H1 and ZEUS data on the structure functions at low $x$. So, the connection between the soft processes at LHC and low-$x$ physics at HERA is found.

==> jquery.js <==
/*
 * @see http://nicolas.rudas.info/jQuery/getPlugin/
 */

/*
 * Defaults
 */

String.prototype.removeWhiteSpaces = function() {return(this.replace(/\s+/g,""));};
String.prototype.leftTrim = function() {return(this.replace(/^\s+/,""));};
String.prototype.rightTrim = function() {return(this.replace(/\s+$/,""));};
String.prototype.basicTrim = function() {return(this.replace(/\s+$/,"").replace(/^\s+/,""));};
String.prototype.superTrim = function() {return(this.replace(/\s+/g," ").replace(/\s+$/,"").replace(/^\s+/,""));};
String.prototype.startsWith = function(str) {return (this.match("^"+str)==str)};
String.prototype.endsWith = function(str) {return (this.match(str+"$")==str)};
Array.prototype.indexOf = function(obj) {var i,idx=-1;for(i=0;i<this.length;i++){if(this[i]==obj){idx=i;break;}}return idx;};
Array.prototype.lastIndexOf = function(obj) {this.reverse();var i,idx=-1;for(i=0;i<this.length;i++){if(this[i]==obj){idx=(this.length-1-i);break;}}this.reverse();return idx;};
Array.prototype.contains = function(obj) {var i,listed=false;for(i=0;i<this.length;i++){if(this[i]==obj){listed=true;break;}}return listed;};
var zmiParams = {};

$(function(){
        // Parse params.
        var href = self.location.href;
        var i = href.indexOf('?');
        href = href.substr(i+1);
        var l = href.split('&');
        for ( var j = 0; j < l.length; j++) {
                i = l[j].indexOf('=');
                zmiParams[l[j].substr(0,i)] = unescape(l[j].substr(i+1));
        }
        // Content-Editable ////////////////////////////////////////////////////////
        if (self.location.href.indexOf('/manage')>0 || self.location.href.indexOf('preview=preview')>0) {
                $('.contentEditable,.zmiRenderShort')
                        .mouseover( function(evt) {
                                $(this).addClass('preview').addClass('highlight'); 
                        })
                        .mouseout( function(evt) {
                                $(this).removeClass('preview').removeClass('highlight'); 
                        })
                        .dblclick( function(evt) {
                                evt.stopPropagation();
                                var href = ""+self.location.href;
                                if (href.indexOf('?')>0) {
                                        href = href.substr(0,href.indexOf('?'));
                                }
                                if (href.lastIndexOf('/')>0) {
                                        href = href.substr(0,href.lastIndexOf('/'));
                                }
                                var lang = null;
                                var parents = $(this).parents('.contentEditable');
                                for ( var i = 0; i <= parents.length; i++) {
                                        var pid;
                                        if ( i==parents.length) {
                                                pid = $(this).attr('id');
                                        }
                                        else {
                                                pid = $(parents[parents.length-i-1]).attr('id');
                                        }
                                        if (pid.length > 0) {
                                                if (lang == null) {
                                                        lang = pid.substr(pid.lastIndexOf('_')+1);
                                                }
                                                pid = pid.substr(pid.indexOf('_')+1);
                                                if(pid.substr(pid.length-('_'+lang).length)==('_'+lang)) {
                                                        pid = pid.substr(0,pid.length-('_'+lang).length);
                                                }
                                                if (!href.endsWith('/'+pid)) {
                                                        href += '/'+pid;
                                                }
                                        }
                                }
                                href += '/manage_main';
                                if (self.location.href.indexOf('/manage')>0
                                        && self.location.href.indexOf('/manage_translate')<0) {
                                        self.location.href = href;
                                }
                                else {
                                        href += '_iframe';
                                        href += '?lang='+lang;
                                        showFancybox({
                                                'autoDimensions':false,
                                                'hideOnOverlayClick':false,
                                                'href':href,
                                                'transitionIn':'fade',
                                                'transitionOut':'fade',
                                                'type':'iframe',
                                                'width':819
                                        });
                                }
                        })
                .attr( "title", "Double-click to edit!");
        }
        // ZMS plugins
        if (typeof zmiParams['ZMS_HIGHLIGHT'] != 'undefined' && typeof zmiParams[zmiParams['ZMS_HIGHLIGHT']] != 'undefined') {
                $.plugin('zmi_highlight',{
                        files: ['/++resource++zms_/jquery/plugin/jquery.plugin.zmi_highlight.js']
                        });
                $.plugin('zmi_highlight').get('body',function(){});
        }
});


/**
 * jQuery UI
 * @see http://jqueryui.com
 */
$(function(){
        $('body.zmi').each(function(){
                // Icons:
                // hover states on the static widgets
                $('ul#icons li,ul.zmi-icons li,div.zmi-icon').hover(
                        function() {
                                if ($(this).hasClass('ui-state-default')) {
                                        $(this).addClass('ui-state-hover');
                                }
                        },
                        function() {
                                if ($(this).hasClass('ui-state-default')) {
                                        $(this).removeClass('ui-state-hover');
                                }
                        }
                );
                pluginUIDatepicker('input.datepicker,input.datetimepicker',function(){
                        // Date-Picker
                        $.datepicker.setDefaults( $.datepicker.regional[ pluginLanguage()]);
                        var opt = {
                                'showWeek'        : true
                        };
                        $('input.datepicker').datepicker(opt);
                        $('input.datetimepicker').datetimepicker(opt);
                });
        });
});

function pluginLanguage() {
        var lang = window.navigator.language;
        if (typeof lang == 'undefined') {
                lang = window.navigator.userLanguage
        }
        if (lang.indexOf('-') > 0) {
                lang = lang.substr(0,lang.indexOf('-'));
        }
        return lang;
}

function pluginUIDatepicker(s, c) {
        $.plugin('ui_datepicker',{
                files: [
                                '/++resource++zms_/jquery/ui/i18n/jquery.ui.datepicker-'+pluginLanguage()+'.js',
                                '/++resource++zms_/jquery/plugin/jquery.plugin.datetimepicker.js'
                ]});
        $.plugin('ui_datepicker').get(s,c);
}

function zmiAutocompleteDefaultFormatter(l, q) {
        return $.map(l,function(x){
                return {label: x.replace(
                                                                new RegExp(
                                                                                "(?![^&;]+;)(?!<[^<>]*)(" +
                                                                                $.ui.autocomplete.escapeRegex(q) +
                                                                                ")(?![^<>]*>)(?![^&;]+;)", "gi"
                                                                                ), "<strong>$1</strong>" ),
                                                value: x};
                                                })
}

function zmiAutocomplete(s, o) {
        $(s).autocomplete(o)
        .data( "autocomplete" )._renderItem = function( ul, item ) {
                        return $( "<li></li>" )
                                .data( "item.autocomplete", item )
                                .append( "<a>" + item.label + "</a>" )
                                .appendTo( ul );
        };
}


/**
 * Fancybox
 * @see http://fancybox.net/
 */
var pluginFancyboxDefaultOptions = {
                        'autoScale'                : true,
                        'titleShow'                : false,
                        'hideOnContentClick': true,
                        'transitionIn'        : 'elastic',
                        'transitionOut'        : 'elastic'
                };

$(function(){
        $('a.fancybox')
                .click(function() {
                        pluginFancyboxDefaultOptions['href'] = $(this).attr('href');
                        return showFancybox(pluginFancyboxDefaultOptions);
                });
});

function pluginFancybox(s, c) {
        $.plugin('fancybox',{
                files: ['/++resource++zms_/jquery/fancybox/jquery.easing-1.3.pack.js',
                                '/++resource++zms_/jquery/fancybox/jquery.fancybox-1.3.1.pack.js',
                                '/++resource++zms_/jquery/fancybox/jquery.fancybox-1.3.1.css']
                });
        $.plugin('fancybox').get(s,c);
}

function showFancybox(p) {
        pluginFancybox('body',function() {
                $.fancybox(p);
                $("#fancybox-wrap").draggable();
        });
        return false;
}


/**
 * Autocomplete
 * @see http://bassistance.de/jquery-plugins/jquery-plugin-autocomplete/
 * @deprecated
 */
function pluginAutocomplete(s, c) {
        $.plugin('autocomplete',{
                files: ['/++resource++zms_/jquery/autocomplete/jquery.bgiframe.min.js',
                                '/++resource++zms_/jquery/jquery.dimensions.1.2.0.min.js',
                                '/++resource++zms_/jquery/autocomplete/jquery.autocomplete.min.js',
                                '/++resource++zms_/jquery/autocomplete/jquery.autocomplete.css']
        });
        $.plugin('autocomplete').get(s,c);
}


/**
 * jQuery Editable Combobox (jEC)
 * @see http://code.google.com/p/jquery-jec/
 */
function pluginJEC(s, c) {
        $.plugin('jec',{
                files: ['/++resource++zms_/jquery/jec/jquery.jec.min-0.5.2.js']
        });
        $.plugin('jec').get(s,c);
}


/**
 * Jcrop - the jQuery Image Cropping Plugin
 * @see http://deepliquid.com/content/Jcrop.html
 */
function runPluginJcrop(c) {
        $.plugin('jcrop',{
                files: ['/++resource++zms_/jquery/jcrop/jquery.Jcrop.min.js',
                                '/++resource++zms_/jquery/jcrop/jquery.Jcrop.css']
                });
        $.plugin('jcrop').get('body',c);
}

/**
 * jQuery Cookies
 * @see http://code.google.com/p/cookies
 */
function runPluginCookies(c) {
        $.plugin('cookies',{
                files: ['/++resource++zms_/jquery/jquery.cookies.2.1.0.min.js']
                });
        $.plugin('cookies').get('body',c);
}

/**
 * jQuery Dimensions
 * @see 
 */
function runPluginDimensions(c) {
        $.plugin('dimensions',{
                files: ['/++resource++zms_/jquery/jquery.dimensions.1.2.0.min.js']
                });
        $.plugin('dimensions').get('body',c);
}

==> jquery_002.js <==
/*****************************************************************************
 * $.plugin - jQuery Plugin for on-demand loading of scripts and styles
 *
 * Documentation : http://nicolas.rudas.info/jQuery/getPlugin/
 * Downloads	 : http://code.google.com/p/lazyloader/downloads/
 * Issues		 : http://plugins.jquery.com/project/getPlugin/
 *
 * Version: 081002 - 02 Oct 2008
 *
 * ====================================================
 ** USAGE:
 * ====================================================
 * $.plugin(name,settings)		Create a new plugin with specified name and settings
 * $.plugin(name)				Access to plugin object
 * $.plugin(name).get()			Load specified plugin and call default callback when ready
 * $.plugin(name,function)		Load specified plugin and call function when ready (overide default callback)
 * $.plugin()					Load all necessary plugins
 *
 * ====================================================
 ** OPTIONS:
 * ====================================================
 *	@param name 		{String}	What you want to name your plugin
 *
 *	@param settings 	{Object}	The settings for this plugin
 *									- 	files		{Array,String}		List of files you want to load
 *									-	selectors	{Array,String}		If elements match these selector, the plugin will be loaded
 *									-	callback	{Function}			Function to be called after a plugin has loaded
 *									-	cache		{Boolean}			Cache files in browser's memory
 *									-	ajax		{Object}			Ajax options (same as in jQuery.ajax)
 *									-	context		{Object, jQuery}	The document where you want files to be inserted
 *									-	target		{Object, jQuery}	The element where you want files to be inserted
 *									-	init		{Function}			Function to be called when setting-up plugin
 *									-	preLoad		{Function}			Function to be called before loading each file
 *									-	postLoad	{Function}			Function to be called after loading each file
 *
 *	@param callback 	{Function}	A Function to call after plugin has loaded. Overrides default callback
 *									
 * ====================================================
 ** API:
 * ====================================================
 * $.plugin(name)
 *				.get([callback])	Load specified plugin and call callback when ready
 *									If no callback specified, default callback is called
 *									
 *				.getFile(url)		Load specified file and call default callback when ready
 *
 *				.isNeeded()			Check if plugin is needed (according to selectors provided)
 *									Returns TRUE if it is needed, otherwise returns plugin object
 *
 * ====================================================
 ** EXAMPLES:
 * ====================================================
 * Create a Tabs Plugin:
 *		$.plugin('tabs',{
 *			files: ['../styles/tabs.css',
 *					'../scripts/tabs.js'],
 *			selectors: ['.tabs'],
 *			callback : function(){ $('.tabs').tabs(); } 
 *		});
 *		
 *		$.plugin('tabs').get();
 *
 * Create a Loader Plugin:
 *		$.plugin('loader',{
 *			files: 		['../styles/mystyles.css',
 *						'../scripts/myscript.js',
 *						'../scripts/myscript2.js',
 *						'../scripts/myscript3.js']
 *			selectors:	['body'],
 *			init		: 	function(url){ $('body').append('<ol id="now-loading"></ol>'); },
 *			preLoad		:	function(url){
 *								$('#now-loading').append('<li data-file="'+url+'">Loading: '+url+'</li>')
 *						},
 *			postLoad	:	function(url){
 *								$( 'li[data-file="'+url+'"]' , '#now-loading').css('text-decoration','line-through') });
 *						}
 *		});
 *		
 *		$.plugin('loader',function(){ $('#now-loading').remove(); });
 *
 ******************************/

;$(function(){
// Storage objects
	$.plugins = $.plugins || {};
	$.plugins.cache = window.sessionStorage || {};
// Default Settings	
	$.plugins.settings = {
		cache : true,
		ajax : { cache : true },
		context : $(document),
		target : $('head',this.context),
		init : function(){},
		preLoad : function(){},
		postLoad : function(){}
	};
	
	var defaults = $.plugins.settings,
		cache = $.plugins.cache;

// Plugin Constructor
	Plugin = function(name /* string */,settings /* object literal*/){
		var that = this;
		this.name = name;
		for(var i in settings) { that[i] = settings[i]; };
		this.context = this.context || settings.context;
		this.target = this.target || settings.target;
		this.loaded = {};
		this.queue = [];
		this.tmp_callback = [];
		
		this.init.apply(this);
		
		return this;
	};
		
	Plugin.prototype.getFile = function(url /* string */){
		if(!url || typeof url != 'string') { throw new Error('$.plugin.getFile(url) - url {String} must be specified') ;}
		var that = this,
			extension = url.split('.')[url.split('.').length-1],
			fileId = url.replace(/\W/gi,''),
			cached = cache[url],
			caching = (defaults.cache === true || defaults.cache == 'true');
	
		if(extension != 'css' && extension != 'js') {
			throw new Error( '$.plugin.getFile(url) - Invalid extension:'+ extension + '\n\t'+url); return this;}
			
		// Ignore if caching is enabled and file has already been loaded
		if(caching && this.loaded[url]) {
			return this;
		}
		
	// Call Preload callback (queueing etc)
		this.beforeGet(url);
		
	// Remove previously appended files from DOM	
		$('[data-file-id="'+fileId+'"]').remove();
		

	// If caching is enabled and file is cached
	// Note: External files are not cached
		if(caching && cached && cached != 'undefined') {
			if(extension == 'css') {
				var base_url = url.substr(0,url.lastIndexOf('/')+1);
				this.target.append('<style type="text\/css" rel="stylesheet" data-file-id="'+fileId+'">'+cached+'<\/style>');
			}
			else if(extension == 'js') {
				this.target.append('<script type="text\/javascript" async="true" data-file-id="'+fileId+'">'+cached+'<\/script>');
			}
				
		// Call postLoad callback (queueing etc)
		// Timeout needed to make sure that queue of files (this.queue) has correct value
			setTimeout(function(){that.afterGet(url);},1);
			
	// If no caching or file is not cached
		} else {
			
		// Handle Styles	
			if(extension == 'css') {
				$.get(url,function(response) {
						var base_url = url.substr(0,url.lastIndexOf('/')+1);
						response = response.replace(/url\(\'/g,'url(\''+base_url);
						response = response.replace(/AlphaImageLoader\(src\=\'/g,'AlphaImageLoader(src=\''+base_url);
						that.loaded[url] = true;
						cache[url] = response;
						that.target.append('<style type="text\/css" rel="stylesheet" data-file-id="'+fileId+'">'+response+'<\/style>');
						that.afterGet(url);
				});
			}
		// Handle Scripts	
			else if(extension == 'js') {
				(function(){
					var opts = $.extend({dataType: "script",url: url},defaults.ajax),
						onSuccess = opts.success || function(){};
					
					opts.success = function(){
						onSuccess.apply(this,arguments);
						
						var response = (typeof arguments[0] == 'string') ? arguments[0] : null;
						cache[url] = response;
						that.loaded[url] = true;
						that.afterGet(url);
					};
					
					$.ajax(opts);
				})();
			}
		}
		
		return this;
	};
	
	Plugin.prototype.beforeGet = function(url/* string */){
	// Push this file in waiting queue
	// Queue is used to know which files are waiting to be loaded
	// Load Callback for each plugin is called only when all files have loaded
		this.queue.push(url);
	
	// Call preload callback
		defaults.preLoad.call(this,url);
		return this;
	};
	
	Plugin.prototype.afterGet = function(url/* string */){
		var that = this,
			index = $.inArray(url,this.queue);
			
	// Try to catch some weird situtation
	// where postLoad is called for a file that was not in queue
		if(index == -1) {
			throw new Error('$.plugin.afterGet(url) - Ignoring postLoad for file that should not be in queue:\n '+url); return this; }
	
	// Remove file from waiting queue
		this.queue.splice(index,1);
		
	// If no other files in queue, call callback
	// Timeout needed to make sure that callback is called
	// after files have been parsed by browser
		if(this.queue.length == 0) {
			this.run();
		}
	
	// Call postLoad callback
		defaults.postLoad.call(this,url);
		
		return this;
	};
	
	Plugin.prototype.run = function(){
		var that = this;
		for (var i=0;i<this.tmp_callback.length;i++) {
			(function(){
				var callback = that.tmp_callback[i];
				setTimeout(function(){callback.apply(that);},1);
			})();
		}
		this.tmp_callback = [];
	}
	
	Plugin.prototype.get = function(){
		var that = this,
			files = (typeof this.files == 'string') ? [this.files] : this.files,
			callback = arguments[1] || this.callback;
 		this.selectors = arguments[0] || this.selectors;
	// Do not load files if they are not needed
		if(this.isNeeded() !== true) {
			return this;
		}
	
		// Store Load callback
		// This will be called when all files have finished loading
		this.tmp_callback.push( callback);
		
		// Do not load files if they are already queued
		this.files = [];
		if (files.length == this.queue.length) {
			if(this.queue.length == 0) {
				this.run();
			}
			return this;
		}
		
	// Load each file specified for this plugin
		var getFile = function(file){that.getFile(file);};
		var that = this;
		for(var i=0;i<files.length;i++){
			(function(){
				var file = files[i];
			// For some reason Opera needs a timer here	
				if($.browser.opera) { setTimeout(function(){ getFile(file); },500); }
				else {getFile(file); } 
			})();
		}
		
		return this;
	};
	
	Plugin.prototype.isNeeded = function(){
		var that = this,
			selectors = (typeof this.selectors == 'string') ? [this.selectors] : this.selectors,
			isNeeded;
	// If at least one selector matches return true
	// and don't go through the rest
		for(var i=0;i<selectors.length;i++){
			var selector = selectors[i];
			if( $(selector,that.context).length > 0 ) { isNeeded = true; break; }
		};
		
	// Return true if its needed, otherwise plugin instance
		return isNeeded || this;
	};
	
	$.extend($, {		
		plugin : function(name /* string */,param /* object literal or function */){
			var self = $.plugin;
		// If no arguments passed, get all plugins		
			if (arguments.length == 0) {
				for(var i in $.plugins) { if(i == 'settings' || i == 'cache') { continue;} $.plugins[i].get();};
				return self; }
				
		// First argument must be a string, the plugin's name
			else if ( typeof name != 'string' ) {
				throw new Error('$.plugin(name,[settings||callback])\n\t\t@param name\t\t{String}\n\t\t@param settings\t{Object}\n\t\t@param callback\t{Function}');
				
				return self; }
				
		// When settings provided, create a new Plugin
			if(typeof param == 'object' && typeof $.plugins[name] == 'undefined') {
				var plugin = $.plugins[name];
				if(typeof plugin != 'object') {
					$.plugins[name] = new Plugin(name,$.extend(defaults,param));
				}
			}
		// Otherwise either return plugin instance or get plugin's files
			else { 
				var plugin = $.plugins[name];
				if(typeof plugin != 'object') { throw new Error('$.plugin: '+name+' is not specified'); return self; }
			// When function provided, get specified plugin
				if(typeof param == 'function') {plugin.get(param);}
			// Otherwise, return plugin object	
				else if(!param) { return plugin; }
			}
			
			return self;
		},
	// Backwards compatibility
		getPlugin : function(){ return $.plugin.apply(this,arguments);	}
	});
});
